PHIDL: Python CAD layout and geometry creation for nanolithography

Computer-aided design (CAD) has become a critical element in the creation of nanopatterned structures and devices. In particular, with the increased adoption of easy-to-learn programming languages like Python there has been a significant rise in the amount of lithographic geometries generated through scripting and programming. However, there are currently unaddressed gaps in usability for open-source CAD tools -- especially those in the GDSII design space -- that prevent wider adoption by scientists and students who might otherwise benefit from scripted design. For example, constructing relations between adjacent geometries is often much more difficult than necessary -- spacing a resonator structure a few micrometers from a readout structure often requires manually-coding the placement arithmetic. While inconveniences like this can be overcome by writing custom functions, they are often significant barriers to entry for new users or those less familiar with programming. To help streamline the design process and reduce barrier to entry for scripting designs, we have developed PHIDL, an open-source GDSII-based CAD tool for Python 2 and 3.

==> figures/library_script.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Jan 31 12:03:43 2020

@author: anm16
"""
from phidl import Device
import phidl.geometry as pg
from phidl import quickplot as qp
import numpy as np
import phidl

DDD_list = []


D = pg.rectangle(size = (4.5, 2), layer = 0)
DDD_list.append(D)

D = Device()
arc = D << pg.arc(radius = 15, width = 2, theta = 85, layer = 1).rotate(25)
 # Draw a rectangle around the arc we created by using the arc's bounding box
rect = D << pg.bbox(bbox = arc.bbox, layer = 0)
DDD_list.append(D)


D = pg.cross(length = 12, width = 1.5, layer = 0)
DDD_list.append(D)


D = pg.ellipse(radii = (10,5), angle_resolution = 2.5, layer = 0)
DDD_list.append(D)


D = pg.circle(radius = 10, angle_resolution = 2.5, layer = 0)
DDD_list.append(D)



D = pg.ring(radius = 8, width = 2, angle_resolution = 2.5, layer = 0)
DDD_list.append(D)



D = pg.arc(radius = 15, width = 2, theta = 45, start_angle = 0,
           angle_resolution = 2.5, layer = 0).mirror()
DDD_list.append(D)



D = pg.straight(size = (4,2), layer = 0)
DDD_list.append(D)



D = pg.L(width = 4, size = (7,10) , layer = 0)
DDD_list.append(D)


# Create `T`, an ellipse and rectangle which will be offset (expanded / contracted)
T = Device()
e = T << pg.ellipse(radii = (10,5), layer = 7)
r = T << pg.rectangle(size = [15,5], layer = 7)
r.move([3,-2.5])

Texpanded = pg.offset(T, distance = 2, join_first = True, precision = 1e-6, 
        num_divisions = [1,1], layer = 7)
Tshrink = pg.offset(T, distance = -1.5, join_first = True, precision = 1e-6, 
        num_divisions = [1,1], layer = 7)

DDD_list.append(D)


D = Device()
t1 = D.add_ref(T)
t2 = D.add_ref(Texpanded)
t3 = D.add_ref(Tshrink)
D.distribute([t1,t2,t3], direction = 'x', spacing = 5)
DDD_list.append(D)


E = pg.ellipse(radii = (10,5))
D = pg.invert(E, border = 0.5, precision = 1e-6, layer = 0)
DDD_list.append(D)

E = pg.ellipse(radii = (10,5), layer = 5)
R = pg.rectangle(size = [15,5], layer = 4).movey(-1.5)
C = pg.boolean(A = E, B = R, operation = 'not', precision = 1e-6, num_divisions = [1,1], layer = 5)
# Other operations include 'and', 'or', 'xor', or equivalently 'A-B', 'B-A', 'A+B'

# Plot the originals and the result
D = Device()
D.add_ref(E)
D.add_ref(R)
D.add_ref(C).movex(30)
DDD_list.append(D)

X = Device()
X.add_ref(pg.cross(length = 25, width = 1, layer = 1))
X.add_ref(pg.ellipse(radii = [10,5], layer = 2))

O = pg.outline(X, distance = 1.5, precision = 1e-6, layer = 1)

# Plot the original geometry and the result
D = Device()
D.add_ref(X)
D.add_ref(O).movex(30)
DDD_list.append(D)


# A = Device()
# A.add_ref(pg.ellipse(radii = [6,3], layer = 1))
# A.add_ref(pg.text('A')).move([3,0])
# B = Device()
# B.add_ref(pg.ellipse(radii = [7,4], layer = 1).movex(4))
# B.add_ref(pg.text('B')).move([3.2,0])
# X = pg.xor_diff(A = A, B = B, precision = 1e-6)

# # Plot the original geometry and the result
# # Upper left: A / Upper right: B
# # Lower left: A and B / Lower right: A xor B "diff" comparison
# D = Device()
# D.add_ref(A).move([-15,25])
# D.add_ref(B).move([15,25])
# D.add_ref(A).movex(-15)
# D.add_ref(B).movex(-15)
# D.add_ref(X).movex(15)
# DDD_list.append(D)


D = Device()
D << pg.ellipse(layer = 0)
D << pg.ellipse(layer = 0).rotate(15*1)
D << pg.ellipse(layer = 0).rotate(15*2)
D << pg.ellipse(layer = 0).rotate(15*3)
D << pg.ellipse(layer = 1).rotate(15*4)
D << pg.ellipse(layer = 1).rotate(15*5)

# We have two options to unioning - take all polygons, regardless of 
# layer, and join them together (in this case on layer 4) like so:
D_joined = pg.union(D, by_layer = False, layer = 4)

# Or we can perform the union operate by-layer
D_joined_by_layer = pg.union(D, by_layer = True)

# Space out shapes
D.add_ref(D_joined).movex(25)
D.add_ref(D_joined_by_layer).movex(50)
DDD_list.append(D)


D = pg.litho_steps(
        line_widths = np.array([2,4,8,16])/8,
        line_spacing = 3,
        height = 30,
        layer = 0
        )
DDD_list.append(D)


D = pg.litho_star(
        num_lines = 20,
        line_width = 0.4,
        diameter = 20,
        layer = 0
        )
DDD_list.append(D)


from phidl import LayerSet
lys = LayerSet()
lys.add_layer('p', color = 'lightblue', gds_layer = 1, gds_datatype = 0)
lys.add_layer('p+', color = 'blue', gds_layer = 2, gds_datatype = 0)
lys.add_layer('p++', color = 'darkblue', gds_layer = 3, gds_datatype = 0)
lys.add_layer('n', color = 'lightgreen', gds_layer = 4, gds_datatype = 0)
lys.add_layer('n+', color = 'green', gds_layer = 4, gds_datatype = 98)
lys.add_layer('n++', color = 'darkgreen', gds_layer = 5, gds_datatype = 99)
D = pg.preview_layerset(lys, size = 8, spacing = 60)
DDD_list.append(D)


phidl.reset()
D = pg.litho_calipers(
        notch_size = [2,5],
        notch_spacing = 2.5,
        num_notches = 5,
        offset_per_notch = 0.2,
        row_spacing = 0,
        layer1 = 1,
        layer2 = 2)
DDD_list.append(D)



D = pg.connector(midpoint = (0,0), width = 1, orientation = 0)
DDD_list.append(D)


D = pg.flagpole(size = (25,10), stub_size = (4,8), shape = 'p', taper_type = 'fillet', layer = 0)
# taper_type should be None, 'fillet', or 'straight'
DDD_list.append(D)


D = pg.tee(size = (8,4), stub_size = (1,2), taper_type = 'fillet', layer = 0)
# taper_type should be None, 'fillet', or 'straight'
DDD_list.append(D)


D = pg.taper(length = 15, width1 = 8, width2 = 4, port = None, layer = 0)
DDD_list.append(D)


D = pg.ramp(length = 10, width1 = 4, width2 = 8, layer = 0)
DDD_list.append(D)


D = pg.text(text = 'Hello world!\nMultiline text', size = 8,
            justify = 'left', layer = 0)
DDD_list.append(D)


D = pg.grating(num_periods = 20, period = 0.75, fill_factor = 0.5, width_grating = 5, length_taper = 10, width = 0.4, partial_etch = False)
DDD_list.append(D)


D = pg.optimal_hairpin(width = 1.5, pitch = 3, length = 20,
    turn_ratio = 4, num_pts = 50, layer = 0)
DDD_list.append(D)


D = pg.optimal_step(start_width = 1, end_width = 2.2, num_pts = 50, width_tol = 1e-3,
                 anticrowding_factor = 1.2, symmetric = False, layer = 0)
DDD_list.append(D)


D = pg.optimal_90deg(width = 4.0, num_pts = 15, length_adjust = 1, layer = 0)
DDD_list.append(D)


D = pg.snspd(wire_width = 1.5, wire_pitch = 3, size = (30,20),
        num_squares = None, turn_ratio = 4,
        terminals_same_side = False, layer = 0)
DDD_list.append(D)



qp(pg.packer(
        DDD_list,                 # Must be a list or tuple of Devices
        spacing = 1.25,         # Minimum distance between adjacent shapes
        aspect_ratio = (2,1),   # (width, height) ratio of the rectangular bin
        max_size = (None,None), # Limits the size into which the shapes will be packed
        density = 1.02,          # Values closer to 1 pack tighter but require more computation
        sort_by_area = True,    # Pre-sorts the shapes by area
        verbose = False,
        ))

plt.savefig("library.svg")

==> figures/offset_subdivision_script.py <==
#%%
from phidl import Device, quickplot as qp
import phidl.geometry as pg
import numpy as np
from numpy.random import randint
import time
import pickle
import os

np.random.seed(0)

# Make random arcs
def random_arcs(
    num_devices = 1000,
    spacing_scale = 2.5,
    ):
    D = Device()
    bboxes = []
    np.random.seed(1)
    for n in range(num_devices):
    #    X = pg.ellipse(radii = [np.random.randint(10,30), np.random.randint(30,60)])
        X = pg.arc(radius = randint(10,300), width = randint(2,30), theta = randint(15,360), start_angle = randint(0,360), angle_resolution = 2.5, layer = 0)
        X.ports = {}
    #    D.rotate(np.random.randint(1,100))
        X.move([np.random.randint(1,1000*spacing_scale),np.random.randint(1,1000*spacing_scale)])
        D << X
    #    bboxes.append(X.bbox.flatten())
    
    polys = D.get_polygons()
    points = np.vstack(D.get_polygons())
    
    print('Total num points = %s' % points.shape[0])
    print('Total polygons = %s' % len(polys))
    return D



def compute_time(D, nmax, num_avg):
    n_list = []
    t_list = []
    for n in range(1,nmax):
        A = pg.bbox(D.bbox)
        time_taken_list = []
        for m in range(num_avg):
            time_start = time.time()
            X = pg.boolean(A = A, B = D, operation = 'not', precision = 1e-4, num_divisions = [n,n], max_points = int(1e9)) 
            time_taken = time.time() - time_start
            time_taken_list.append(time_taken)
            print(np.median(time_taken))
        t_list.append(np.median(time_taken_list))
        n_list.append(n)
        
    return n_list, t_list

r = 2
D = random_arcs(2000,20/r)
n_list1, t_list1 = compute_time(D, nmax = 20, num_avg = 10)
D = random_arcs(10000,40/r)
n_list2, t_list2 = compute_time(D, nmax = 20, num_avg = 10)
D = random_arcs(20000,80/r)
n_list3, t_list3 = compute_time(D, nmax = 20, num_avg = 10)


pickle.dump({
                't_list1':t_list1,
                'n_list1':n_list1,
                't_list2':t_list2,
                'n_list2':n_list2,
                't_list3':t_list3,
                'n_list3':n_list3,
                }
            , open('offset_subdivision.pickle','wb'))

# Plot
# =============================================================================
# Imports
# =============================================================================

import pickle
import numpy as np
import pandas as pd
import matplotlib as mpl
from matplotlib import pyplot as plt
import os


# =============================================================================
# Matplotlib style params
# =============================================================================

plt.rcParams.update(mpl.rcParamsDefault)
# Setup figure style for matplotlib
mpl_params = {
        'font.family' : 'Arial',
        'font.size' : 8, # Science 6-10pt, Nature 5-9pt, APL minimum 8pt
        'mathtext.fontset' : 'dejavuserif',
        'ytick.labelsize': 9,
        'ytick.labelsize': 9,
        'xtick.major.size': 3.5,
        'ytick.major.size': 3.5,
        'xtick.minor.size': 2.0,
        'ytick.minor.size': 2.0,
#        'xtick.major.width': 0.8,
#        'ytick.major.width': 0.8,
        'lines.linewidth': 0.5,
        'axes.linewidth' : 0.5,
        'xtick.major.width' : 0.5,
        'ytick.major.width' : 0.5,
        'xtick.minor.width' : 0.5,
        'ytick.minor.width' : 0.5,
#        '' : '',
        }

#mpl.rcParams['xtick.major.size'] = 20
#mpl.rcParams['xtick.major.width'] = 4
#mpl.rcParams['xtick.minor.size'] = 10
#mpl.rcParams['xtick.minor.width'] = 2


plt.rcParams.update(mpl_params)
plt.ion()

# https://colorhunt.com/
# https://www.colorbox.io/
# http://colorbrewer2.org
# https://flatuicolors.com/
# https://learnui.design/tools/data-color-picker.html
colors = ['#009292ff', '#00adb5', ]


# =============================================================================
# Common symbols for labels
# =============================================================================
# μ Ω

          
          
          
#%%==========================================================================
# Create figure - DESCRIBEME
# =============================================================================
# Set figure parameters
figure_filename = 'offset_subdivision'
width = 4 # In inches
ratio = 1.618 # A value of 2 means it's twice as wide as tall
height = width/ratio
#height = 3
fig, ax = plt.subplots()
#fig, axs = plt.subplots(2,1, sharex = False, sharey = False) # Multi-subplot 
fig.set_size_inches(width, height)

ax.set_yscale('log')
#ax.set_xscale('log')
ax.set_xlabel('Number of divisions')
ax.set_ylabel('Computation time (s)')
#ax.set_xlim([123, 567])
#ax.set_ylim([111, 444])

# #============================================================================
# # Load data

filedir = ''
# Load data
filename = 'offset_subdivision.pickle'
file_path = os.path.join(filedir, filename)

data = pickle.load( open( file_path, "rb" ) )
n_list1 = data['n_list1']
t_list1 = data['t_list1']
n_list2 = data['n_list2']
t_list2 = data['t_list2']
n_list3 = data['n_list3']
t_list3 = data['t_list3']
#df = pickle.load( open( file_path, "rb" ) )['df']


# =============================================================================
# Scatter/line plot
# =============================================================================

#sel = slice(25,None)
#x = x[sel]
#y = y[sel]

ax.plot(n_list3,t_list3, 
        # linestyle = '',
        linestyle = '-',
#        linewidth = 0.8,
      color = '#c78100',
        marker = '>',
        markersize = 6,
        label = '3.0 million points',
        fillstyle='full',
#        markeredgecolor='red',
        markeredgewidth=0.0,
        )


ax.plot(n_list2,t_list2, 
        # linestyle = '',
        linestyle = '-',
#        linewidth = 0.8,
      color = '#9e4379',
        marker = 'D',
        markersize = 4,
        label = '1.5 million points',
        fillstyle='full',
#        markeredgecolor='red',
        markeredgewidth=0.0,
        )

ax.plot(n_list1,t_list1, 
        # linestyle = '',
        linestyle = '-',
#        linewidth = 0.8,
      color = '#003f5c',
        marker = '.',
        markersize = 8,
        label = '0.3 million points',
        fillstyle='full',
#        markeredgecolor='red',
        markeredgewidth=0.0,
        )

plt.tight_layout()
plt.legend()

yint = list(range(2,20,2)) + [1,20]

plt.xticks(yint)
plt.xlim([0,18])

fig.savefig(os.path.join(figure_filename + '.pdf'), dpi=300)

==> figures/ports_script.py <==
#%%
import phidl.geometry as pg
from phidl import quickplot as qp
from phidl import Device
from matplotlib import pyplot as plt
import time

D1 = pg.arc(radius = 2.0, width = 0.5, theta = 45, start_angle = 0,
           angle_resolution = 2.5, layer = 1)
D2 = pg.arc(radius = 2.0, width = 0.5, theta = 85, start_angle = 0,
           angle_resolution = 2.5, layer = 2)
D3 = pg.arc(radius = 2.0, width = 0.5, theta = 95, start_angle = 0,
           angle_resolution = 2.5, layer = 3)

D = Device()
a1 = D << D1
a2 = D << D2
a3 = D << D3

a3.mirror()

a2.movex(2)
a3.movex(0)

qp(D) # quickplot the geometry
time.sleep(1)

plt.savefig("ports1.svg")

#%%
D = Device()
a1 = D << D1
a2 = D << D2
a3 = D << D3

a3.reflect()

a2.movex(2)
a3.movex(-1)


a2.connect(1,a1.ports[2])
a3.connect(1,a2.ports[2])



qp(D) # quickplot the geometry

time.sleep(1)

plt.savefig("ports2.svg")


==> figures/waveguide_script.py <==
#%%
import phidl.geometry as pg
from phidl import quickplot as qp
from phidl import Device
from matplotlib import pyplot as plt
import time

from phidl import Path, CrossSection, Device
import phidl.path as pp
import numpy as np

P = Path()
P.append( pp.euler(radius = 10, angle = 90) )   # Circular arc
P.append( pp.straight(length = 1.5) )          # Straight section
P.append( pp.euler(radius = 10, angle = -90) ) # Euler bend (aka "racetrack" curve)
P.append( pp.straight(length = 40) )
P.append( pp.euler(radius = 10, angle = -45) )
P.append( pp.straight(length = 10) )
P.append( pp.euler(radius = 10, angle = 45) )
P.append( pp.straight(length = 10) )

from phidl import quickplot as qp
qp(P)



qp(P) # quickplot the geometry

fig = plt.gcf()
fig.set_size_inches([6,3])

time.sleep(1)
plt.savefig("waveguide1.svg")

#%%
# Create a blank CrossSection
X = CrossSection()

# Add a a few "sections" to the cross-section
X.add(width = 1, offset = 0, layer = 0, ports = ('in','out'))
X.add(width = 3, offset = 3, layer = 2)
X.add(width = 3, offset = -3, layer = 2)

# Combine the Path and the CrossSection
waveguide_device = P.extrude(cross_section = X)

# Quickplot the resulting Device
qp(waveguide_device)


fig = plt.gcf()
fig.set_size_inches([6,3])

time.sleep(1)
plt.savefig("waveguide2.svg")

